Dihedral Lattice Gauge Theories on a Quantum Annealer

We study lattice gauge theory with discrete, non-Abelian gauge groups. We extend the formalism of previous studies on D-Wave's quantum annealer as a computing platform to finite, simply reducible gauge groups. As an example, we use the dihedral group $D_n$ with $n=3,4$ on a two plaquette ladder for which we provide proof-of-principle calculations of the ground-state and employ the known time evolution formalism with Feynman clock states.

==> anc/E0_vs_gsq_D3.dat <==
#gsq e0_sa e0_exact he_sa he_exact hb_sa hb_exact
0.700 -3.6734 -3.6735 0.9940 0.9937 -4.6674 -4.6672
0.761 -3.0534 -3.0534 1.1742 1.1729 -4.2275 -4.2262
0.822 -2.5037 -2.5037 1.2785 1.2796 -3.7822 -3.7833
0.883 -2.0336 -2.0336 1.2713 1.2698 -3.3049 -3.3034
0.944 -1.6502 -1.6503 1.1590 1.1640 -2.8092 -2.8143
1.006 -1.3417 -1.3418 1.0379 1.0345 -2.3796 -2.3763
1.067 -1.1014 -1.1016 0.9173 0.9194 -2.0187 -2.0210
1.128 -0.9094 -0.9096 0.8146 0.8154 -1.7240 -1.7251
1.189 -0.7555 -0.7557 0.7115 0.7189 -1.4670 -1.4746
1.250 -0.6317 -0.6320 0.6273 0.6295 -1.2590 -1.2615


==> anc/E0_vs_gsq_D3_qa.dat <==
#zmax=5, K=3, Nruns=5, nreads = 1000
#gsq e0_qa_min e0_qa_mean e0_qa_sigma he_av_on_min he_mean he_sigma hb_av_on_min hb_mean hb_sigma
0.729 -3.3640 -3.3569 0.0052 1.0729 1.0697 0.0070 -4.4369 -4.4267 0.0080
0.790 -2.7750 -2.7680 0.0074 1.2392 1.2232 0.0221 -4.0142 -3.9912 0.0278
0.851 -2.2640 -2.2603 0.0034 1.3323 1.3587 0.0363 -3.5963 -3.6190 0.0330
0.912 -1.8348 -1.8315 0.0026 1.2733 1.2660 0.0383 -3.1081 -3.0976 0.0403
0.974 -1.4898 -1.4641 0.0409 1.1546 1.1704 0.0484 -2.6443 -2.6345 0.0653
1.036 -1.2163 -1.2130 0.0033 1.0182 1.0392 0.0281 -2.2345 -2.2521 0.0299
1.097 -0.9996 -0.9963 0.0036 0.9322 0.9002 0.0399 -1.9318 -1.8966 0.0432
1.158 -0.8255 -0.8188 0.0061 0.8504 0.8036 0.0312 -1.6759 -1.6224 0.0352
1.219 -0.6897 -0.6867 0.0021 0.7217 0.7334 0.0103 -1.4115 -1.4200 0.0085 

==> anc/E0_vs_gsq_D4.dat <==
#gsq e0_sa e0_exact he_sa he_exact hb_sa hb_exact
0.700 -3.4119 -3.4119 1.6684 1.6675 -5.0803 -5.0794
0.761 -2.5996 -2.5997 1.9043 1.9062 -4.5039 -4.5059
0.822 -1.8974 -1.8976 1.9395 1.9384 -3.8369 -3.8360
0.883 -1.3429 -1.3429 1.6700 1.6764 -3.0129 -3.0193
0.944 -0.9535 -0.9535 1.2562 1.2513 -2.2097 -2.2049
1.006 -0.6953 -0.6958 0.8873 0.8823 -1.5827 -1.5781
1.067 -0.5299 -0.5300 0.6399 0.6388 -1.1698 -1.1687
1.128 -0.4164 -0.4166 0.4840 0.4807 -0.9005 -0.8974
1.189 -0.3356 -0.3358 0.3813 0.3749 -0.7169 -0.7107
1.250 -0.2759 -0.2762 0.3006 0.3008 -0.5765 -0.5770

==> anc/E0_vs_gsq_D4_qa.dat <==
#zmax=7, K=2, Nruns=5, nreads = 2000
#gsq e0_qa_min e0_qa_mean e0_qa_sigma he_av_on_min he_mean he_sigma hb_av_on_min hb_mean hb_sigma
0.729 -3.0047 -2.9713 0.0356 1.8196 1.8491 0.0177 -4.8243 -4.8205 0.031
0.790 -2.2358 -2.1741 0.0434 2.0601 2.0804 0.0245 -4.2960 -4.2545 0.0481
0.851 -1.5693 -1.5118 0.0367 2.0899 2.1881 0.0604 -3.6592 -3.6999 0.0336
0.912 -1.0916 -1.0160 0.0640 1.7808 1.8733 0.1087 -2.8724 -2.8893 0.0568
0.974 -0.7709 -0.6505 0.1094 1.2188 1.4712 0.2162 -1.9897 -2.1217 0.1106
1.036 -0.5452 -0.1402 0.2937 1.0374 1.5157 0.3209 -1.5826 -1.6559 0.1348 
1.097 -0.3890 -0.0479 0.3495 0.8639 1.1817 0.2891 -1.2529 -1.2297 0.1542
1.158 -0.3357 -0.0606 0.3202 0.5416 0.9868 0.4643 -0.8773 -1.0474 0.1552
1.219 -0.3019 0.3089 0.5085 0.3573 1.0343 0.5471 -0.6591 -0.7254 0.1472  

==> anc/exact_data_tevo_D3_gsq0.75_N2.dat <==
# t <0|H_B|0> |<0|U|>|^2
0.	0.	1.
0.01	0.00022232774462967145	0.9996444953033573
0.02	0.0008890794259227829	0.998578591333317
0.03	0.0019995606770599134	0.9968041170471466
0.04	0.003552615189536939	0.9943241160362937
0.05	0.005546626166176727	0.9911428395343015
0.06	0.007979518352785517	0.9872657366556724
0.07	0.010848760645897989	0.982699441893344
0.08	0.014151369273329537	0.9774517599101855
0.09	0.017883911543533262	0.9715316476675813
0.1	0.02204251015904293	0.9649491939415803
0.11	0.026622848088571672	0.9577155962845034
0.12	0.03162017399163259	0.9498431354969274
0.13	0.03702930818885003	0.9413451476819356
0.14	0.042844649170440396	0.932235993960166
0.15	0.04906018063466281	0.9225310279305728
0.16	0.05566947904736666	0.9122465609680095
0.17	0.06266572171310628	0.901399825454462
0.18	0.07004169534763974	0.890008936046361
0.19	0.07778980514099496	0.8780928490855068
0.2	0.0859020842996573	0.8656713202659752
0.21	0.09437020405582712	0.8527648606738082
0.22	0.10318548413108844	0.8393946913203679
0.23	0.11233890364125657	0.825582696293877
0.24	0.12182111242859538	0.8113513746569729
0.25	0.1316224428070461	0.7967237912209042
0.26	0.1417329217055707	0.7817235263294798
0.27	0.15214228319419534	0.766374624787846
0.28	0.16283998137682862	0.750701544072773
0.29	0.17381520363445704	0.7347291019622417
0.3	0.18505688420183433	0.7184824237228626
0.31	0.19655371806035182	0.7019868889939053
0.32	0.20829417512933013	0.6852680785065562
0.33	0.22026651473757344	0.6683517207764587
0.34	0.2324588003566294	0.6512636389065444
0.35000000000000003	0.24485891457683284	0.6340296976357607
0.36	0.2574545743068531	0.6166757507674373
0.37	0.27023334617715167	0.599227589108806
0.38	0.28318266212741916	0.58171088905057
0.39	0.2962898351578103	0.5641511619123838
0.4	0.30954207522350824	0.5465737041767617
0.41000000000000003	0.32292650525190336	0.5290035487301908
0.42	0.3364301772614713	0.5114654172261964
0.43	0.3500400885612265	0.49398367368070656
0.44	0.3637431980094434	0.47658227940542425
0.45	0.3775264423102117	0.4592847493799373
0.46	0.3913767523262447	0.4421141101581051
0.47000000000000003	0.40528106938626174	0.4250928593988053
0.48	0.41922636156519727	0.4082429271054456
0.49	0.4331996399154241	0.3915856386527828
0.5	0.4471879746271495	0.37514167967354817
0.51	0.4611785110961568	0.3589310628711701
0.52	0.47515848587706017	0.3429730968185702
0.53	0.489115242500317	0.3272863567965546
0.54	0.5030362471312929	0.31188865771881574
0.55	0.5169091040497946	0.29679702918396744
0.56	0.5307215709285988	0.28202769268842043
0.5700000000000001	0.5444615738896774	0.2675960410272597
0.58	0.558117222316975	0.2535166199036712
0.59	0.571676823404852	0.23980311176085026
0.6	0.585128896421472	0.2264683218437867
0.61	0.5984621866667845	0.21352416649184167
0.62	0.6116656791049176	0.20098166365666612
0.63	0.6247286116512597	0.18885092563372005
0.64	0.6376404880947416	0.17714115398955657
0.65	0.6503910906363055	0.16586063666103076
0.66	0.6629704920248927	0.15501674719680525
0.67	0.6753690672727772	0.14461594610590664
0.68	0.6875775049325089	0.13466378427267361
0.6900000000000001	0.6995868179182458	0.12516490839225514
0.7000000000000001	0.711388353854794	0.11612306837585516
0.71	0.7229738049382239	0.10754112667022334
0.72	0.7343352172925337	0.09942106943142907
0.73	0.7454649998074502	0.09176401948880211
0.74	0.756355932443114	0.08457025103100174
0.75	0.7670011739880591	0.07783920594258786
0.76	0.7773942692576594	0.0715695117161454
0.77	0.7875291557208709	0.06575900086200777
0.78	0.7974001695439722	0.06040473173491562
0.79	0.8070020510407133	0.05550301069456129
0.8	0.8163299495191579	0.05104941551487871
0.81	0.8253794275163457	0.04703881995517935
0.8200000000000001	0.834146464412793	0.04346541940476969
0.8300000000000001	0.8426274594197075	0.04032275751155117
0.84	0.8508192339328059	0.03760375370426576
0.85	0.8587190332474834	0.03530073151751907
0.86	0.8663245276311544	0.03340544762849261
0.87	0.8736338127494774	0.03190912151432242
0.88	0.8806454094443099	0.030802465639473087
0.89	0.8873582628621859	0.03007571608308627
0.9	0.8937717409331868	0.02971866351718243
0.91	0.8998856322012093	0.029720684447771695
0.92	0.9057001430075832	0.030070772632364084
0.93	0.9112158940312767	0.03075757058901946
0.9400000000000001	0.9164339161898322	0.0317694011140005
0.9500000000000001	0.9213556459064589	0.03309429872718404
0.96	0.9259829197497387	0.03472004096672583
0.97	0.9303179684535517	0.03663417945697663
0.98	0.9343634103259937	0.038824070676338786
0.99	0.9381222440571038	0.04127690635461615
1.	0.9415978409364543	0.043979743432399535
1.01	0.9447939364926929	0.04691953351818036
1.02	0.9477146215682876	0.050083151782138596
1.03	0.9503643328438051	0.0534574252289145
1.04	0.952747842827179	0.0570291602951282
1.05	0.9548702493244503	0.060785169720938115
1.06	0.9567369644095813	0.06471229864852131
1.07	0.9583537029119268	0.06879744990398855
1.08	0.9597264704410131	0.07302760842291606
1.09	0.9608615509692013	0.07738986478336356
1.1	0.9617654939938451	0.08187143781391645
1.11	0.9624451013014054	0.08645969624799676
1.12	0.9629074133569206	0.09114217939930623
1.1300000000000001	0.9631596953430939	0.09590661683690674
1.1400000000000001	0.9632094228740089	0.10074094704200558
1.1500000000000001	0.9630642674093327	0.10563333503201748
1.16	0.9627320813955428	0.11057218894092186
1.17	0.9622208831613914	0.11554617554829645
1.18	0.9615388415954629	0.12054423475266106
1.19	0.960694260634244	0.1255555929879617
1.2	0.9596955635896275	0.13056977558506577
1.21	0.9585512773452468	0.13557661808309726
1.22	0.9572700164514262	0.14056627649826567
1.23	0.9558604671488731	0.14552923656054517
1.24	0.9543313713514866	0.15045632193111333
1.25	0.9526915106189113	0.15533870141590203
1.26	0.9509496901495402	0.16016789519289076
1.27	0.9491147228247894	0.1649357800729066
1.28	0.9471954133354589	0.1696345938157026
1.29	0.9452005424208999	0.17425693852492416
1.3	0.9431388512515863	0.1787957831472521
1.31	0.9410190259854985	0.18324446510259018
1.32	0.9388496825283744	0.18759669107351096
1.33	0.9366393515275905	0.1918465369834617
1.34	0.9343964636289966	0.19598844719429093
1.35	0.9321293350254608	0.2000172329546393
1.36	0.929846153325405	0.20392807013151215
1.37	0.9275549637688835	0.20771649625804448
1.3800000000000001	0.9252636558180876	0.21137840693098414
1.3900000000000001	0.922979950148349	0.21491005159182391
1.4000000000000001	0.9207113860648893	0.2183080287257842
1.41	0.9184653093696078	0.22156928051298516
1.42	0.9162488607012605	0.22469108696619622
1.43	0.9140689643712979	0.22767105958944908
1.44	0.9119323177165565	0.23050713459161973
1.45	0.9098453809888217	0.2331975656888147
1.46	0.9078143678000679	0.23574091652896537
1.47	0.9058452361409164	0.238136052771625
1.48	0.9039436799885326	0.2403821338553611
1.49	0.9021151215188177	0.24247860448452185
1.5	0.9003647039363871	0.24442518586649772
1.51	0.898697284934301	0.24622186672975274
1.52	0.8971174307941472	0.24786889415219052
1.53	0.8956294111354852	0.24936676422847864
1.54	0.8942371943221704	0.2507162126040802
1.55	0.8929444435315107	0.25191820490279476
1.56	0.8917545134906565	0.25297392707364247
1.57	0.8906704478830098	0.2538847756818929
1.58	0.8896949774258706	0.2546523481680689
1.59	0.8888305186189296	0.255278433097685
1.6	0.8880791731616401	0.25576500042343303

==> anc/exact_data_tevo_D4_gsq0.75_N2.dat <==
# t <0|H_B|0> |<0|U|>|^2
0.	0.	1.
0.01	0.0004446376713710699	0.9996445211498284
0.02	0.0017778739462112338	0.9985790045033355
0.03	0.003997680541365793	0.9968062055724526
0.04	0.007100683423073888	0.9943307029027767
0.05	0.011082172426793524	0.9911588772035742
0.06	0.0159361146504462	0.9872988823119297
0.07	0.021655171547338533	0.9827606081715722
0.08	0.028230719625036364	0.9775556360561393
0.09	0.03565287463728818	0.9716971863142075
0.1	0.04391051913787612	0.965200058958871
0.11	0.052991333248172005	0.9580805674677499
0.12	0.06288182847433232	0.9503564661996553
0.13	0.07356738439560279	0.9420468718715016
0.14	0.08503228803224891	0.9331721795731563
0.15	0.09725977569026888	0.923753973828472
0.16	0.11023207707037498	0.9138149352375997
0.17	0.12393046142080942	0.9033787432586555
0.18	0.13833528550745533	0.8924699757056531
0.19	0.15342604317042005	0.8811140055544279
0.2	0.16918141623386224	0.8693368956586784
0.21	0.18557932653524717	0.8571652919845022
0.22	0.20259698884149435	0.8446263159736606
0.23	0.22021096442252763	0.8317474566434232
0.24	0.23839721505752723	0.8185564630242159
0.25	0.25713115725563607	0.8050812375255395
0.26	0.2763877164809132	0.7913497308058722
0.27	0.29614138118081107	0.7773898387036337
0.28	0.31636625642833194	0.7632293017640037
0.29	0.33703611700007385	0.7488956078706149
0.3	0.3581244597255718	0.7344158984621971
0.31	0.3796045549574141	0.7198168787822635
0.32	0.40144949702650345	0.7051247325753679
0.33	0.4236322535622936	0.690365041606431
0.34	0.44612571357378217	0.6755627103406042
0.35000000000000003	0.4689027342031871	0.6607418960803745
0.36	0.4919361860805248	0.6459259448144302
0.37	0.5151989972234943	0.631137332989653
0.38	0.5386641954429936	0.6163976153736732
0.39	0.5623049492300929	0.6017273791312682
0.4	0.5860946071152175	0.587146204193651
0.41000000000000003	0.6100067355044494	0.572672629955902
0.42	0.6340151550111628	0.5583241282946727
0.43	0.6580939753134498	0.5441170828561986
0.44	0.6822176285789239	0.5300667745239322
0.45	0.7063609015083723	0.51618737293601
0.46	0.7304989660582023	0.5024919338855904
0.47000000000000003	0.7546074089087584	0.48899240240212954
0.48	0.7786622597511853	0.47569962127906457
0.49	0.8026400184695195	0.4626233447834709
0.5	0.8265176812973072	0.4497722572560909
0.51	0.8502727660288144	0.43715399628601836
0.52	0.8738833363644253	0.4247751801232268
0.53	0.897328025467456	0.4126414389743341
0.54	0.9205860588061257	0.40075744981238653
0.55	0.9436372763490646	0.3891269743201368
0.56	0.9664621541764916	0.3777528995785209
0.5700000000000001	0.989041825561219	0.3666372811071454
0.58	1.011358101564829	0.3557813878625674
0.59	1.0333934911843723	0.34518574880164876
0.6	1.0551312210740054	0.33485020062241566
0.61	1.0765552548543527	0.32477393630263945
0.62	1.0976503120100969	0.31495555406703823
0.63	1.1184018863636078	0.3053931064273753
0.64	1.138796264099276	0.2960841489554724
0.65	1.1588205413002584	0.2870257884671988
0.66	1.178462640946127	0.2782147303155645
0.67	1.197711329307122	0.269647324512799
0.68	1.2165562316582874	0.2613196104247234
0.6900000000000001	1.2349878472248845	0.2532273598052738
0.7000000000000001	1.2529975632593737	0.24536611796472
0.71	1.2705776681400975	0.23773124289149025
0.72	1.2877213633725983	0.23031794217432305
0.73	1.3044227743665373	0.22312130759861218
0.74	1.320676959854683	0.21613634731779297
0.75	1.3364799198151105	0.20935801552734754
0.76	1.351828601754284	0.20278123959524974
0.77	1.3667209052065157	0.1964009446280246
0.78	1.3811556843052832	0.1902120754761293
0.79	1.395132748283066	0.184209616205539
0.8	1.4086528597598678	0.17838860708433854
0.81	1.4217177306855564	0.17274415915349117
0.8200000000000001	1.434330015808043	0.16727146646954347
0.8300000000000001	1.4464933035480805	0.16196581612396155
0.84	1.4582121041717655	0.15682259615867822
0.85	1.4694918351640118	0.1518373015103942
0.86	1.4803388037199317	0.14700553812706754
0.87	1.490760186286297	0.1423230254088655
0.88	1.5007640051018727	0.1377855971325009
0.89	1.5103591017031675	0.1333892010225573
0.9	1.519555107381473	0.12912989713598222
0.91	1.5283624105965248	0.1250038552264115
0.92	1.5367921213734008	0.12100735125374108
0.93	1.5448560327302445	0.11713676320106677
0.9400000000000001	1.5525665792064451	0.11338856635623837
0.9500000000000001	1.5599367925827679	0.10975932820874566
0.96	1.566980254907086	0.10624570310464022
0.97	1.5737110489612243	0.10284442679293058
0.98	1.5801437063257948	0.0995523109864383
0.99	1.586293153221038	0.09636623804869786
1.	1.5921746543214408	0.09328315590625194
1.01	1.5978037547614679	0.0903000732729407
1.02	1.6031962205671595	0.08741405525944694
1.03	1.608367977765408	0.08462221942799208
1.04	1.6133350504373576	0.08192173233842505
1.05	1.618113497995981	0.07930980661860848
1.06	1.6227193519791765	0.07678369857886963
1.07	1.6271685526594495	0.07434070637758194
1.08	1.6314768857783526	0.0719781687329487
1.09	1.6356599197195298	0.06969346416478121
1.1	1.639732943436756	0.06748401073960789
1.11	1.6437109054543315	0.06534726628318578
1.12	1.6476083542552147	0.06328072901607633
1.1300000000000001	1.6514393803686098	0.06128193856106568
1.1400000000000001	1.6552175604616959	0.05934847726522816
1.1500000000000001	1.658955903731945	0.05747797177506936
1.16	1.6626668008850782	0.055668094800059
1.17	1.666361975970465	0.05391656699801286
1.18	1.6700524413303808	0.052221158915511594
1.19	1.6737484559018785	0.05057969291737957
1.2	1.6774594870909803	0.048990045041580915
1.21	1.6811941764172922	0.047450146719306925
1.22	1.684960309104963	0.04595798630477436
1.23	1.688764787771062	0.04451161036491241
1.24	1.6926136103379552	0.0431091246859761
1.25	1.6965118522688314	0.041748694961586265
1.26	1.7004636531992574	0.04042854713519126
1.27	1.7044722080091177	0.03914696737879014
1.28	1.708539762351509	0.037902301699280064
1.29	1.7126676126266815	0.03669295517348279
1.3	1.7168561103608788	0.03551739082284145
1.31	1.7211046709220235	0.03437412814871772
1.32	1.7254117864769476	0.03326174135899096
1.33	1.7297750430680936	0.032178857326138614
1.34	1.7341911416622	0.031124153326040852
1.35	1.7386559229989662	0.030096354615160918
1.36	1.7431643960448886	0.02909423191147872
1.37	1.7477107698358894	0.028116598851402344
1.3800000000000001	1.7522884884728414	0.027162309500722976
1.3900000000000001	1.7568902690165138	0.02623025600248033
1.4000000000000001	1.7615081420124592	0.02531936644815955
1.41	1.7661334943634484	0.024428603060995126
1.42	1.7707571142553706	0.02355696078112221
1.43	1.7753692378340955	0.022703466341966922
1.44	1.7799595973242306	0.021867177925441187
1.45	1.7845174702768913	0.021047185480329175
1.46	1.7890317296321545	0.02024261178361364
1.47	1.793490894282942	0.01945261431846748
1.48	1.7978831798305785	0.018676388035276128
1.49	1.8021965492282035	0.01791316905337898
1.5	1.8064187630165436	0.01716223935134136
1.51	1.8105374288668623	0.016422932482542445
1.52	1.8145400501587008	0.01569464034084113
1.53	1.818414073334645	0.014976820988137688
1.54	1.8221469337907235	0.014269007541941305
1.55	1.8257261000792984	0.013570818106746593
1.56	1.829139116221041	0.01288196671821973
1.57	1.83237364194351	0.012202275254119856
1.58	1.835417490686128	0.011531686250664499
1.59	1.8382586652342126	0.010870276547888904
1.6	1.8408853908687557	0.01021827167261447

==> anc/quantum0_myK3_gsq0.75_ntau3_nreads8000_zmax11_nruns10_annealing_time20_D3.dat <==
0.000000e+00 1.892223e-03 7.113953e-04 9.999802e-01 1.991966e-06
1.500000e-01 5.164496e-02 1.200347e-03 9.223463e-01 2.783077e-04
3.000000e-01 1.882095e-01 1.266643e-03 7.183859e-01 5.596812e-04
0.000000e+00 4.095903e-04 5.838867e-04 9.999718e-01 5.436445e-06
4.000000e-01 3.100326e-01 1.653541e-03 5.458888e-01 5.833933e-04
8.000000e-01 8.157031e-01 1.616624e-03 5.085910e-02 2.907295e-04
0.000000e+00 5.391768e-04 3.359744e-04 9.999732e-01 4.299608e-06
5.000000e-01 4.474253e-01 1.168660e-03 3.751499e-01 3.801832e-04
1.000000e+00 9.407711e-01 1.399619e-03 4.398337e-02 1.284036e-04
0.000000e+00 -4.644061e-05 6.299096e-05 9.999566e-01 1.333702e-05
6.000000e-01 5.848981e-01 8.337342e-04 2.264941e-01 2.734801e-04
1.200000e+00 9.588238e-01 8.426687e-04 1.305164e-01 3.959335e-04
0.000000e+00 -3.364080e-04 5.064787e-04 9.999797e-01 2.971913e-06
7.500000e-01 7.653088e-01 7.439962e-04 7.816599e-02 1.112610e-04
1.500000e+00 8.985449e-01 1.068414e-03 2.438326e-01 8.059616e-04


==> anc/quantum0_myK3_gsq0.75_ntau3_nreads8000_zmax11_nruns10_annealing_time20_D4.dat <==
0.000000e+00 -2.7017e-04 0.0014 0.9999 5.8128e-05
1.500000e-01 0.1000 0.0012 0.9200 0.0036
3.000000e-01 0.3679 0.0053 0.7236 0.0105
0.000000e+00 -3.432202e-04 5.452953e-04 9.999439e-01 3.420617e-05
4.000000e-01 5.829896e-01 2.187199e-03 5.873958e-01 3.716517e-04
8.000000e-01 1.406120e+00 1.604183e-03 1.781241e-01 2.577389e-04
0.000000e+00 1.617381e-03 1.180131e-03 9.218610e-01 7.131549e-02
6.000000e-01 9.463964e-01 9.899829e-02 2.928044e-01 3.824474e-02
1.200000e+00 1.466335e+00 1.927313e-01 4.274257e-02 5.630641e-03

==> anc/readme <==
data key:

- Fig3, left, ground-state calculation
	* E0_vs_gsq_D3.dat - simulated annealing results, header incl.
	* E0_vs_gsq_D3_qa.dat - quantum annealing results
- Fig3, right, ground-state calculation
	* E0_vs_gsq_D4.dat - simulated annealing results
	* E0_vs_gsq_D4_qa.dat - quantum annealing results
- Fig4, time evolution
	* exact_data_tevo_D3_gsq0.75_N2.dat - exact results
	* exact_data_tevo_D4_gsq0.75_N2.dat - exact results
	* quantum0_myK3_gsq0.75_ntau3_nreads8000_zmax11_nruns10_annealing_time20_D3.dat - simulated annealing results
	* quantum0_myK3_gsq0.75_ntau3_nreads8000_zmax11_nruns10_annealing_time20_D4.dat - simulated annealing results
